Local Additive Feature Attribution: A Mathematical Taxonomy and Reporting Checklist

Feature-attribution methods are central to explainable artificial intelligence. Their assumptions are expressed in several mathematical languages: cooperative-game values, path integrals, gradient operators, perturbation distributions, and backpropagation rules. This survey proposes a common framework for local additive feature attribution. It organizes Shapley, path-based, gradient/backpropagation, perturbation, and CAM-style methods around five specification choices: value function, reference, path, perturbation distribution, and conservation rule. It then compares these methods through an axiom-by-method matrix and links common failure modes, including baseline sensitivity, off-manifold perturbations, sanity-check failures, adversarial manipulation, and method disagreement, to the assumptions that produce them. Finally, the survey proposes a ten-item reporting checklist for studies that use local additive attributions. The central message is that attribution results are meaningful only relative to the mathematical assumptions under which they are defined, and that those assumptions should be reported.

==> anc/axiom_matrix.csv <==
method,family,completeness,sensitivity_a,sensitivity_b,implementation_invariance,consistency,monotonicity,symmetry,linearity,continuity,notes
Exact Shapley,Shapley,yes,yes,yes,yes,yes,yes,yes,yes,conditional,"Canonical finite-player Shapley value."
KernelSHAP,Shapley,yes,yes,yes,yes,conditional,conditional,yes,yes,conditional,"Assumes stated value function and adequate weighted-regression solution."
TreeSHAP,Shapley,yes,yes,yes,yes,yes,yes,yes,yes,conditional,"Canonical TreeSHAP recursion under stated value function."
DeepSHAP,Shapley,conditional,conditional,yes,conditional,conditional,blank,yes,yes,conditional,"Approximation depends on architecture and propagation rules."
GradientSHAP,Shapley,yes,yes,yes,yes,conditional,blank,yes,yes,conditional,"Expected-baseline/path formulation."
Integrated Gradients,Path,yes,yes,yes,yes,blank,blank,yes,yes,yes,"Straight-line IG under differentiability assumptions."
Expected Gradients,Path,yes,yes,yes,yes,blank,blank,yes,yes,yes,"Expected-baseline extension of IG."
Guided IG,Path,yes,yes,yes,conditional,blank,blank,blank,yes,yes,"Adaptive path can break implementation or symmetry properties."
Blur IG,Path,yes,yes,yes,yes,blank,blank,blank,yes,yes,"Scale-space image path."
Integrated Hessians,Path,yes,yes,yes,yes,blank,blank,yes,yes,yes,"Second-order interaction attribution."
Saliency,Gradient,blank,blank,yes,yes,blank,blank,blank,yes,conditional,"Raw first-order gradient."
Grad x Input,Gradient,conditional,conditional,yes,yes,blank,blank,blank,yes,conditional,"Complete only under restricted models."
SmoothGrad,Gradient,blank,blank,yes,yes,blank,blank,blank,yes,yes,"Noise-smoothed gradient."
Guided BP,Gradient,blank,blank,blank,blank,blank,blank,blank,blank,conditional,"Rule-modified backpropagation."
Deconvnet,Gradient,blank,blank,blank,blank,blank,blank,blank,blank,conditional,"Rule-modified backpropagation."
DeepLIFT,Gradient,yes,yes,yes,conditional,blank,blank,yes,yes,yes,"Depends on rule and architecture."
LRP,Gradient,yes,conditional,conditional,conditional,blank,blank,blank,yes,yes,"Depends on LRP rule and architecture."
FullGrad,Gradient,yes,yes,yes,yes,blank,blank,blank,yes,yes,"Completeness includes bias terms."
Grad-CAM,Gradient,blank,conditional,conditional,conditional,blank,blank,blank,yes,yes,"Spatial intermediate-layer attribution."
HiResCAM,Gradient,conditional,yes,yes,conditional,blank,blank,blank,yes,yes,"Layer-level guarantee under stated assumptions."
Score-CAM,Gradient,blank,yes,conditional,conditional,blank,blank,blank,yes,yes,"Forward perturbation over feature maps."
Occlusion,Perturbation,blank,yes,conditional,yes,blank,blank,yes,yes,yes,"Black-box perturbation."
LIME,Perturbation,conditional,yes,conditional,yes,blank,blank,blank,yes,yes,"Local surrogate with kernel-dependent behavior."
Meaningful Perturbation,Perturbation,blank,yes,conditional,yes,blank,blank,blank,blank,conditional,"Optimized mask formulation."
RISE,Perturbation,blank,yes,conditional,yes,blank,blank,yes,yes,yes,"Random-mask perturbation."
Anchors,Boundary,NA,yes,yes,yes,blank,blank,blank,NA,NA,"Rule predicate not a local additive vector."
SAGE,Boundary,NA,NA,yes,yes,conditional,blank,yes,yes,NA,"Global loss-based Shapley effect."


==> anc/related_survey_scoring.csv <==
survey,shapley,ig,cam,axiom_matrix,value_function_taxonomy,path_baseline_taxonomy,evaluation_failure,checklist,scoring_rationale
Guidotti et al. 2018,partial,partial,blank,blank,blank,blank,partial,blank,"Broad XAI survey; local explanation methods appear in breadth-oriented taxonomy rather than an axiom-by-method comparison."
Adadi and Berrada 2018,partial,partial,partial,blank,blank,blank,partial,blank,"Broad explainable-AI survey; attribution methods are covered as part of the XAI landscape rather than through mathematical axes."
Gilpin et al. 2018,partial,partial,partial,blank,blank,blank,blank,blank,"Conceptual XAI taxonomy with limited treatment of attribution families and no reporting checklist."
Molnar 2022,yes,yes,partial,blank,partial,partial,partial,blank,"Book-length interpretability treatment; covers several methods and practical assumptions but does not provide the manuscript's axiom matrix."
Linardatos et al. 2021,partial,partial,partial,blank,blank,blank,partial,blank,"General review of machine-learning interpretability methods with limited axiom-level comparison."
Saleem et al. 2022,partial,blank,blank,blank,blank,blank,partial,blank,"Global-interpretation survey; useful for scope boundary rather than local additive attribution taxonomy."
Nauta et al. 2023,partial,partial,partial,blank,blank,blank,yes,blank,"Evaluation-focused survey; central contribution is evaluation methodology rather than axiom/value-function taxonomy."
Li et al. 2024,yes,blank,blank,blank,partial,blank,partial,blank,"Shapley-specific survey; strong family coverage but not a cross-family axiom matrix."
Wang et al. 2024,blank,partial,partial,blank,blank,partial,partial,blank,"Gradient-method technical review; useful family-specific coverage but not a cross-family reporting standard."
Cremades et al. 2024,yes,yes,blank,blank,partial,partial,partial,blank,"Additive-feature-attribution review; closest in scope but does not provide the same axiom-by-method and checklist deliverable."
This survey,yes,yes,yes,yes,yes,yes,yes,yes,"Positioning row for the present manuscript; summarizes the scope of the proposed taxonomy and reporting checklist."


==> anc/reporting_checklist.csv <==
item,what_to_report,why_it_matters
R1,"Model architecture training context scalar output and input instance","Fixes the target of attribution."
R2,"Feature granularity grouping rule and display transform including signed absolute normalized clipped smoothed thresholded aggregated or recolored outputs","Prevents comparing pixels superpixels tokens words graph elements and domain variables as if they were identical."
R3,"Baseline or reference distribution including sample count for expected baselines","Defines the comparison point."
R4,"Value function or perturbation distribution","Defines feature absence and locality."
R5,"Path coalition strategy or sampling design","Determines approximation behavior and relevant axioms."
R6,"Axioms satisfied and not satisfied under the chosen specification","States mathematical guarantees and limitations."
R7,"Approximation budget stochasticity sample count random seeds variance estimates and convergence diagnostics where feasible","Makes sampled or numerical attributions reproducible."
R8,"Model-randomization and/or data-randomization sanity-check behavior","Tests dependence on model parameters and data labels."
R9,"Faithfulness or stability metric such as infidelity comprehensiveness sufficiency ROAR KAR insertion deletion or max-sensitivity","Evaluates the attribution claim."
R10,"Known failure modes active in the setting","Prevents overinterpretation and links results to documented limitations."


==> anc/review_corpus_summary.csv <==
role,count,notes
Method-introducing papers,56,Non-exclusive role count; includes canonical method papers and major variants.
Axiomatic characterization papers,26,Non-exclusive role count; includes formal axiom papers and reduction/characterization papers.
Evaluation or benchmark papers,20,Non-exclusive role count; includes faithfulness metrics sanity checks benchmark papers and toolkits.
Failure-mode papers,15,Non-exclusive role count; includes robustness baseline off-manifold causal and disagreement critiques.
Prior surveys,10,Surveys used in the positioning table.
Boundary-case papers,15,Concept global causal rule-based and adjacent explanation methods used to define scope.
Total unique cited papers in analytic corpus,105,Unique references cited in the built bibliography.

